Robust Intrinsic and Extrinsic Calibration of RGB-D Cameras

Color-depth cameras (RGB-D cameras) have become the primary sensors in most robotics systems, from service robotics to industrial robotics applications. Typical consumer-grade RGB-D cameras are provided with a coarse intrinsic and extrinsic calibration that generally does not meet the accuracy requirements needed by many robotics applications (e.g., highly accurate 3D environment reconstruction and mapping, high precision object recognition and localization, ...). In this paper, we propose a human-friendly, reliable and accurate calibration framework that enables to easily estimate both the intrinsic and extrinsic parameters of a general color-depth sensor couple. Our approach is based on a novel two components error model. This model unifies the error sources of RGB-D pairs based on different technologies, such as structured-light 3D cameras and time-of-flight cameras. Our method provides some important advantages compared to other state-of-the-art systems: it is general (i.e., well suited for different types of sensors), based on an easy and stable calibration protocol, provides a greater calibration accuracy, and has been implemented within the ROS robotics framework. We report detailed experimental validations and performance comparisons to support our statements.

==> data/paths/draw_paths.m <==
function draw_paths()

load -ascii 'dvo_orig_path.txt'
load -ascii 'dvo_und_path.txt'
load -ascii 'fbk_orig_path.txt'
load -ascii 'fbk_und_path.txt'

font_size = 12;

gt =[ 0,0,0; 0,0,3.15; -3.75,0,3.15;-3.75,0,0 ];

h1 = figure(1)
hold off;
plot(gt(:,1), gt(:,3),'color','k','LineStyle','--','LineWidth',2);
axis equal;
axis([-4.5 0.5 -0.5 4]);
set(gca,'fontsize',font_size); 
set(gca, 'LooseInset', get(gca, 'TightInset'));
set(h1,'Units','Inches');
hold on;
grid on;
plot(dvo_orig_path(:,1), dvo_orig_path(:,3),'color','b','LineWidth',2);
plot(dvo_und_path(:,1), dvo_und_path(:,3),'color','r','LineWidth',2);
plot([0.0],[0,0],'marker','o','color','k','markersize',10)
lh=legend('Ground truth', 'Original', 'Corrected','Location','northwest','Orientation','horizontal');
set(lh,'fontsize',12); 

pos = get(h1,'Position');
set(h1,'PaperPosition',[0 0 pos(3), pos(4)],'PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h1,'dvo_path.pdf','-dpdf','-r0');
hold off;

h2 = figure(2)
plot(gt(:,1), gt(:,3),'color','k','LineStyle','--','LineWidth',2);
axis equal;
axis([-4.5 0.5 -0.5 4])
set(gca,'fontsize',font_size); 
set(gca, 'LooseInset', get(gca, 'TightInset'));
set(h2,'Units','Inches');
hold on;
grid on;

plot(fbk_orig_path(:,1), fbk_orig_path(:,3),'color','b','LineWidth',2);
plot(fbk_und_path(:,1), fbk_und_path(:,3),'color','r','LineWidth',2);
plot([0.0],[0,0],'marker','o','color','k','markersize',10)
lh=legend('Ground truth', 'Original', 'Corrected','Location','northwest','Orientation','horizontal');
set(lh,'fontsize',12); 

pos = get(h2,'Position');
set(h2,'PaperPosition',[0 0 pos(3), pos(4)],'PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
print(h2,'fbk_path.pdf','-dpdf','-r0');
hold off;

==> data/paths/evaluate_paths.m <==
function evaluate_path()

load -ascii 'dvo_orig_path.txt'
load -ascii 'dvo_und_path.txt'
load -ascii 'fbk_orig_path.txt'
load -ascii 'fbk_und_path.txt'

font_size = 12;

gt1_z = [0:0.05:3.15];
gt1_x = zeros(size(gt1_z));
gt1_y = zeros(size(gt1_z));

gt2_x = [0:-0.05:-3.75];
gt2_y = zeros(size(gt2_x));
gt2_z = 3.15*ones(size(gt2_x));

gt3_z = [3.15:-0.05:0];
gt3_x = -3.75*ones(size(gt3_z));
gt3_y = zeros(size(gt3_z));


gt1 = [gt1_x', gt1_y', gt1_z'];
gt2 = [gt2_x', gt2_y', gt2_z'];
gt3 = [gt3_x', gt3_y', gt3_z'];

gt = [gt1; gt2; gt3 ];

rmse_path(dvo_orig_path,gt)
rmse_path(dvo_und_path,gt)
rmse_path(fbk_orig_path,gt)
rmse_path(fbk_und_path,gt)


h1 = figure(1)
hold off;
plot(gt(:,1), gt(:,3),'color','k','LineStyle','--','LineWidth',2);
axis equal;
axis([-4.5 0.5 -0.5 4]);
set(gca,'fontsize',font_size); 
set(gca, 'LooseInset', get(gca, 'TightInset'));
set(h1,'Units','Inches');
hold on;
grid on;
plot(dvo_orig_path(:,1), dvo_orig_path(:,3),'color','b','LineWidth',2);
plot(dvo_und_path(:,1), dvo_und_path(:,3),'color','r','LineWidth',2);
plot([0.0],[0,0],'marker','o','color','k','markersize',10)
lh=legend('Ground truth', 'Original', 'Corrected','Location','northwest','Orientation','horizontal');
set(lh,'fontsize',12); 

pos = get(h1,'Position');
set(h1,'PaperPosition',[0 0 pos(3), pos(4)],'PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
hold off;

h2 = figure(2)
plot(gt(:,1), gt(:,3),'color','k','LineStyle','--','LineWidth',2);
axis equal;
axis([-4.5 0.5 -0.5 4])
set(gca,'fontsize',font_size); 
set(gca, 'LooseInset', get(gca, 'TightInset'));
set(h2,'Units','Inches');
hold on;
grid on;

plot(fbk_orig_path(:,1), fbk_orig_path(:,3),'color','b','LineWidth',2);
plot(fbk_und_path(:,1), fbk_und_path(:,3),'color','r','LineWidth',2);
plot([0.0],[0,0],'marker','o','color','k','markersize',10)
lh=legend('Ground truth', 'Original', 'Corrected','Location','northwest','Orientation','horizontal');
set(lh,'fontsize',12); 

pos = get(h2,'Position');
set(h2,'PaperPosition',[0 0 pos(3), pos(4)],'PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
hold off;

==> data/paths/point2segment_dist.m <==
function d = point2segment_dist(p, q1, q2)

d = norm( cross(q2-q1,p-q1)) / norm(q2-q1);

end

==> data/paths/rmse_path.m <==
function e = rmse_path(path,gt)

point_map = [];
min_dists = [];

for i=1:size(gt,1)
    min_j = -1;
    min_dist = inf;
    for j=1:size(path,1)
        dist = norm(gt(i,:)-path(j,:));
        if( dist < min_dist)
            min_dist = dist;
            min_j = j;
        end
    end
    min_dist1 = inf;
    min_dist2 = inf;
    
    if ( min_j > 1 )
        min_dist1 = point2segment_dist(gt(i,:), path(min_j - 1,:), path(min_j,:));
    end
    
    if ( min_j < size(path,1) )
        min_dist1 = point2segment_dist(gt(i,:), path(min_j,:), path(min_j+1,:));
    end
    
    point_map = [point_map, min_j];
    min_dists = [min_dists min(min_dist1,min_dist2)];
end

e = sqrt(mean(min_dists.^2));

end
